Homotopy techniques for tensor decomposition and perfect identifiability

Let T be a general complex tensor of format $(n_1,...,n_d)$. When the fraction $\prod_in_i/[1+\sum_i(n_i-1)]$ is an integer, and a natural inequality (called balancedness) is satisfied, it is expected that T has finitely many minimal decomposition as a sum of decomposable tensors. We show how homotopy techniques allow us to find all the decompositions of T, starting from a given one. Computationally, this gives a guess regarding the total number of such decompositions. This guess matches exactly with all cases previously known, and predicts several unknown cases. Some surprising experiments yielded two new cases of generic identifiability: formats (3,4,5) and (2,2,2,3) which have a unique decomposition as the sum of 6 and 4 decomposable tensors, respectively. We conjecture that these two cases together with the classically known matrix pencils are the only cases where generic identifiability holds, i.e., the only identifiable cases. Building on the computational experiments, we use algebraic geometry to prove these two new cases are indeed generically identifiable.

==> anc/C2C2C2C3.m2 <==
---this M2 script implements the algorithm developed in Theorem 1.2 of
---"HOMOTOPY TECHNIQUES FOR TENSOR DECOMPOSITION AND PERFECT IDENTIFIABILITY"
-- by J. Hauenstein, L. Oeding, G. Ottaviani, A. Sommese

--the algorithm can be used to decompose over finite fields other general tensor
---of small rank. For example the reader can try to change in the following
--aa=2, bb=3, cc=3, ddd=3, r=5, getting decomposition of general tensor of rank 5, in K2K3K3K3



restart
---reconstruct 4 summands from general tensor in K2K2K2K3, K finite field
aa=2, bb=2, cc=2, ddd=3
KK=ZZ/31991
R1=KK[x_0..x_(aa-1)]
R2=KK[y_0..y_(bb-1)]
R3=KK[z_0..z_(cc-1)]
R4=KK[w_0..w_(ddd-1)]
S=KK[x_0..x_(aa-1),y_0..y_(bb-1),z_0..z_(cc-1),w_0..w_(ddd-1)]

---pick r random points
r=4
for i from 0 to (r-1) do a_i=sub(random(1,R1),S)
for i from 0 to (r-1) do b_i=sub(random(1,R2),S)
for i from 0 to (r-1) do c_i=sub(random(1,R3),S)
for i from 0 to (r-1) do d_i=sub(random(1,R4),S)

--construct general f of rank r
f=sum(r,i->a_(i)*b_(i)*c_(i)*d_(i))
--Terracini matrix
xx=matrix{{x_0..x_(aa-1)}},yy=matrix{{y_0..y_(bb-1)}},zz=matrix{{z_0..z_(cc-1)}},ww=matrix{{w_0..w_(ddd-1)}}
xyz1=xx|yy|zz|ww
j=diff(transpose xyz1,xx**yy**zz**ww);
j1=sub(sub(sub(sub(j,apply(aa,j->(x_j=>diff(x_j,a_0)))),apply(bb,j->(y_j=>diff(y_j,b_0)))),apply(cc,j->(z_j=>diff(z_j,c_0)))),apply(ddd,j->(w_j=>diff(w_j,d_0))));
for i from 1 to (r-1) do
j1=j1||sub(sub(sub(sub(j,apply(aa,j->(x_j=>diff(x_j,a_i)))),apply(bb,j->(y_j=>diff(y_j,b_i)))),apply(cc,j->(z_j=>diff(z_j,c_i)))),apply(ddd,j->(w_j=>diff(w_j,d_i))));
rank j1, (aa+bb+cc+ddd-3)*r
---apply nonabelian apolarity to three different flattenings
kk1=(zz**ww)*gens kernel transpose diff(xx**yy,diff(transpose (zz**ww),f))
kw1=eliminate(apply(cc,i->z_i),saturate(ideal(kk1),ideal(z_0..z_(cc-1))))
kk2=(yy**ww)*gens kernel transpose diff(xx**zz,diff(transpose (yy**ww),f))
kw2=eliminate(apply(bb,i->y_i),saturate(ideal(kk2),ideal(y_0..y_(bb-1))))
kk3=(xx**ww)*gens kernel transpose diff(yy**zz,diff(transpose (xx**ww),f))
kw3=eliminate(apply(aa,i->x_i),saturate(ideal(kk3),ideal(x_0..x_(aa-1))))
kw=kw1+kw2+kw3
codim kw, degree kw
---reconstruct the r points d_i (up to order)
dkw=decompose kw
--check if the r points found are the right ones
for i from 0 to (r-1) do for k from 0 to (r-1) do print(i,k,sub(dkw_i,apply(ddd,j->(w_j=>diff(w_j,d_k)))))
--reconstruct the r points a_i, b_i, c_i
for i from 0 to (r-1) do kx_i=eliminate(apply(ddd,i->w_i),saturate(ideal(kk3)+dkw_i,ideal(w_0..w_(ddd-1))))
for i from 0 to (r-1) do ky_i=eliminate(apply(ddd,i->w_i),saturate(ideal(kk2)+dkw_i,ideal(w_0..w_(ddd-1))))
for i from 0 to (r-1) do kz_i=eliminate(apply(ddd,i->w_i),saturate(ideal(kk1)+dkw_i,ideal(w_0..w_(ddd-1))))
---points reconstructed (up to scalar)
for i from 0 to (r-1) do ar_i=(xx*matrix sub(vector apply(aa,j->(x_j%kx_i)),x_(aa-1)=>1_S))_(0,0)
for i from 0 to (r-1) do br_i=(yy*matrix sub(vector apply(bb,j->(y_j%ky_i)),y_(bb-1)=>1_S))_(0,0)
for i from 0 to (r-1) do cr_i=(zz*matrix sub(vector apply(cc,j->(z_j%kz_i)),z_(cc-1)=>1_S))_(0,0)
for i from 0 to (r-1) do dr_i=(ww*matrix sub(vector apply(ddd,j->(w_j%dkw_i)),w_(ddd-1)=>1_S))_(0,0)
--compute the r scalars in new ring S1
S1=KK[x_0..x_(aa-1),y_0..y_(bb-1),z_0..z_(cc-1),w_0..w_(ddd-1),l_0..l_(r-1)]
f1=sub(diff(xx**yy**zz**ww,f),S1)
fr1=diff(sub(xx**yy**zz**ww,S1),sum(r,i->l_i*sub(ar_i*br_i*cr_i*dr_i,S1)))
for i from 0 to (r-1) do ll_i=sub(l_i%ideal(fr1-f1),KK)
---check that reconstructed fr is equal to original f
use S
fr=sum(r,i->ll_i*ar_i*br_i*cr_i*dr_i)
f-fr



==> anc/C3C4C5.m2 <==
restart
---this M2 script implements the algorithm developed in Theorem 1.1 of
---"HOMOTOPY TECHNIQUES FOR TENSOR DECOMPOSITION AND PERFECT IDENTIFIABILITY"
-- by J. Hauenstein, L. Oeding, G. Ottaviani, A. Sommese

--the algorithm can be used to decompose over finite fields other general tensor
---of small rank. For example the reader can try to change in the following
--aa=5, bb=5, cc=5, r=7, getting decomposition of general tensor of rank 7, in K5K5K5

--Given vector spaces A, B, C of dimension aa=3, bb=4, cc=5, 
--we show how to decompose a tensor in A\otimes B\otimes C of rank 6

KK=ZZ/31991
aa=3, bb=4, cc=5
R1=KK[x_0..x_(aa-1)]
R2=KK[y_0..y_(bb-1)]
R3=KK[z_0..z_(cc-1)]
S = KK[x_0..x_(aa-1),y_0..y_(bb-1),z_0..z_(cc-1)]

--pick r random points
r=6
for i from 0 to (r-1) do a_i=random(1,R1)
for i from 0 to (r-1) do b_i=random(1,R2)
for i from 0 to (r-1) do c_i=random(1,R3)

--construct general f of rank r
f=sum(r,i->sub(a_(i),S)*sub(b_(i),S)*sub(c_(i),S))
--compute Koszul flattening and kernel
r1=res ideal basis(1,R1)
r2=res ideal basis(1,R2)
r3=res ideal basis(1,R3)

b1=sub(basis(1,R1),S)
b2=sub(basis(1,R2),S)
b3=sub(basis(1,R3),S)

ind=floor(aa/2)
k1=diff(sub(r1.dd_(ind+1),S),diff(transpose b3,diff(b2,f)))
rank k1
kk1=(gens kernel transpose k1)
for i from 0 to (binomial(aa,ind)-1) do { G_i =submatrix(kk1,{i*cc..(i+1)*cc-1},);} 
 -- these are the submatrices of the kernel, corresponding to polynomials written as vectors in a basis of monomials
pG =b3* G_0; for i from 1 to (binomial(aa,ind)-1) do { pG = pG||(b3*G_i);} 
pG
---apply nonabelian apolarity
SK=ideal(0_S)
for i from 0 to ((numcols pG)-1) do SK=SK+minors(binomial(aa-1,ind-1)+1,transpose sub(r1.dd_(ind),S)|pG_{i})
betti SK
skx=eliminate(apply(cc,i->z_i),saturate(SK,ideal(z_0..z_(cc-1))))
codim skx, degree skx
kx=decompose skx
for i from 0 to (r-1) do kz_i=eliminate(apply(aa,j->x_j),saturate(SK+kx_i,ideal(x_0..x_(aa-1))))

-----------swap A, B
k2=diff(sub(r2.dd_(ind+1),S),diff(transpose b3,diff(b1,f)))
rank k2
kk2=(gens kernel transpose k2)
rank kk2
for i from 0 to (binomial(bb,ind)-1) do { G_i =submatrix(kk2,{i*cc..(i+1)*cc-1},);} 
 -- these are the submatrices of the kernel, corresponding to polynomials written as vectors in a basis of monomials
pG2 =b3* G_0; for i from 1 to (binomial(bb,ind)-1) do { pG2 = pG2||(b3*G_i);} 
pG2
---apply nonabelian apolarity again
SK2=ideal(0_S)
for i from 0 to ((numcols pG2)-1) do SK2=SK2+minors(binomial(bb-1,ind-1)+1,transpose sub(r2.dd_(ind),S)|pG2_{i})
betti SK2
for i from 0 to (r-1) do ky_i=saturate(eliminate(apply(cc,j->z_j),saturate(SK2+kz_i,ideal(z_0..z_(cc-1)))),ideal(y_0..y_(bb-1)))
betti SK2
---points reconstructed (up to scalar)
xx=matrix{{x_0..x_(aa-1)}},yy=matrix{{y_0..y_(bb-1)}},zz=matrix{{z_0..z_(cc-1)}}
for i from 0 to (r-1) do ar_i=(xx*matrix sub(vector apply(aa,j->(x_j%kx_i)),x_(aa-1)=>1_S))_(0,0)
for i from 0 to (r-1) do br_i=(yy*matrix sub(vector apply(bb,j->(y_j%ky_i)),y_(bb-1)=>1_S))_(0,0)
for i from 0 to (r-1) do cr_i=(zz*matrix sub(vector apply(cc,j->(z_j%kz_i)),z_(cc-1)=>1_S))_(0,0)
--compute the r scalars in new ring S1
S1=KK[x_0..x_(aa-1),y_0..y_(bb-1),z_0..z_(cc-1),l_0..l_(r-1)]
f1=sub(diff(xx**yy**zz,f),S1)
fr1=diff(sub(xx**yy**zz,S1),sum(r,i->l_i*sub(ar_i*br_i*cr_i,S1)))
for i from 0 to (r-1) do ll_i=sub(l_i%ideal(fr1-f1),KK)
---check that reconstructed fr is equal to original f
use S
fr=sum(r,i->ll_i*ar_i*br_i*cr_i)
f-fr


